No arbitrage global parametrization for the eSSVI volatility surface

The article describes a global and arbitrage-free parametrization of the eSSVI surfaces introduced by Hendriks and Martini in 2019. A robust calibration of such surfaces has already been proposed by the quantitative research team at Zeliade in 2019, but it is sequential in expiries and lacks of a global view on the surface. The alternative calibration suggested in this article is faster and always guarantees an arbitrage-free fit of market data.

==> combined.ipynb <==
{"cells": [{"cell_type": "markdown", "id": "0301d064", "metadata": {}, "source": ["\\begin{abstract}\n", "\n", "The article describes a global and arbitrage-free parametrization of the eSSVI surfaces introduced by Hendriks and Martini in 2019. A robust calibration of such surfaces has already been proposed by the quantitative research team at Zeliade in 2019, but it is sequential in expiries and lacks of a global view on the surface. The alternative calibration suggested in this article is faster and always guarantees an arbitrage-free fit of market data.\n", "\n", "\\end{abstract}"]}, {"cell_type": "markdown", "id": "5d66923a", "metadata": {}, "source": ["# Introduction"]}, {"cell_type": "markdown", "id": "d1c53961", "metadata": {}, "source": ["The *Stochastic Volatility Inspired* model for the total implied variance proposed by Gatheral at the Global Derivatives conference in Madrid in 2004 \\cite{gatheral2004parsimonious} fits notably well market data and, even restricting the $5$ parameters domain to a Butterfly arbitrage-free domain (as characterized by Martini and Mingone in \\cite{martini2021no}), the model still guarantees accurate smile fitting. However, conditions for the absence of Calendar spread arbitrage arising when smiles of different maturities are glued into a continuous surface are still not known and this limits the practical applications of this model.\n", "\n", "Different sub-families of the SVI model have been studied but one in particular has found interest in literature and industry, since it is the extension of the SVI model to surfaces: the *Surface SVI* model introduced by Gatheral and Jacquier in \\cite{gatheral2014arbitrage}, with implied total variance of the form\n", "\\begin{equation}\\label{eqSSVI}\n", "w(k,T) = \\frac{\\theta(T)}{2}\\bigl(1+\\rho\\varphi(T) k + \\sqrt{(\\varphi(T) k + \\rho)^2 + (1-\\rho^2)}\\bigr).\n", "\\end{equation}\n", "The model has 3 parameters $(\\theta, \\rho, \\varphi)$ for each slice $k\\to\\omega(k)$:\n", "\n", " - $\\theta$ is the At-The-Money (ATM) total implied variance;\n", " - $\\rho$ is the correlation parameter, proportional to the slope of the smile at the ATM point;\n", " - $\\varphi$ is proportional to the ATM curvature.\n", " \n", "The authors formulated conditions for the surface to be arbitrage-free, in particular they found sufficient no Butterfly arbitrage conditions (for a fixed slice) and, requiring the correlation parameter to be constant, no Calendar Spread arbitrage conditions (among different slices)."]}, {"cell_type": "markdown", "id": "a001a6cb", "metadata": {}, "source": ["Even though these surfaces perform well and are of easy implementation, their calibration performances are not always satisfactory in practice because of the constraint of the constant correlation parameter. Hendriks and Martini \\cite{hendriks2019extended} managed to extend the model by formulating no Calendar Spread conditions between two SSVI slices with different $\\rho$s and generalized the conditions to a continuous surface, giving birth to the *extended SSVI*. The quantitative research team at Zeliade has then proposed a convenient way to robustly calibrate eSSVI surfaces in \\cite{corbetta2019robust}. This calibration procedure can be summarized in a nutshell as follows:\n", "\n", "1. Consider the SSVI model \\cref{eqSSVI} by Gatheral and Jacquier to model implied variance slices at fixed maturity;\n", "2. Associate to each available option maturity on the market a *slice* $(\\theta,\\rho,\\varphi)$ of SSVI parameters (not the same parameters for all slices), fulfilling the sufficient no Butterfly arbitrage condition obtained by Gatheral and Jacquier (\\cite{gatheral2014arbitrage} Theorem 4.2);\n", "3. Calibrate the SSVI parameters of each slice sequentially with respect to option maturities, in a way that ensures the absence of Calendar Spread arbitrage as formulated by Hendriks and Martini (\\cite{hendriks2019extended} Proposition 3.5);\n", "4. Interpolate/extrapolate *linearly* the parameters; it can be proven that this eventually produces an arbitrage-free surface.\n", "\n", "All in all, such a calibrated eSSVI is parametrized by a set of $3 \\times N$ parameters where $N$ is the set of maturities to which the model is calibrated, while SSVI would have $2\\times N+1$ parameters.\n", "\n", "The eSSVI calibration takes as underlying hypothesis the market availability of strikes and volatilities neat the ATM point for each slice, since total variance is constrained to go through these points. The methodology works efficiently when market is very liquid, but when it is not the case, approximations of the ATM volatility could cause discrepancies between the calibrated model and real data. Furthermore, the arbitrage-free bounds are re-written based on a first order approximation, and they may not guarantee absence of arbitrage in case of illiquid markets.\n", "\n", "These observations naturally bring the necessity of a more generic and *global* procedure, which is here attained with a new calibration algorithm, based on a re-parametrization of the no-arbitrage domain of eSSVI as a product of intervals, suitable to be crunched by an optimization algorithm. Parameters calibration is no more performed sequentially slice by slice but globally on all slices. Hence, this is why we dub *Global eSSVI* the new model."]}, {"cell_type": "markdown", "id": "30fa7a4a", "metadata": {}, "source": ["In the present work, we firstly analyze the conditions of absence of Calendar spread and Butterfly arbitrage for the SSVI model in \\cref{no-arbitrage-conditions-for-the-essvi-model}. Then, in \\cref{a-global-parametrization}, we define the new global parametrization and prove it automatically satisfies the above conditions. In \\cref{calibration-strategy} we detail a calibration algorithm and show calibration results. Numerical results are on data from the Israel index TA35 and the exchange rate NIS/USD between the Israeli shekel and the American dollar and they are the outcome of a collaboration between the research team at Zeliade and Tel Aviv Stock Exchange (TASE), to calibrate end-of-day implied volatility surfaces with no arbitrage. We compare these results with calibration results output by another model (that we dub Carr-Pelts-Tehranchi and present in \\cref{the-carr-pelts-tehranchi-model}). Finally, we describe a way to interpolate and extrapolate SSVI parameters between different maturities, in \\cref{interpolation-and-extrapolation}."]}, {"cell_type": "code", "execution_count": null, "id": "5cc1362e", "metadata": {}, "outputs": [], "source": []}, {"cell_type": "markdown", "metadata": {}, "source": ["# No arbitrage conditions for the eSSVI model"]}, {"cell_type": "markdown", "metadata": {}, "source": ["The SSVI model introduced by Gatheral and Jacquier \\cite{gatheral2014arbitrage} is a model for the implied total variance $\\sigma^2_{\\text{imp}}(K,T)T$ where $\\sigma_{\\text{imp}}(T,K)$ is the implied volatility for a vanilla option with strike $K$ and maturity $T$, see \\cref{eqSSVI}. It has been extended to the eSSVI model by Hendriks and Martini \\cite{hendriks2019extended}:\n", "$$\\text{eSSVI}(K,T) = \\frac{\\theta(T)}{2}\\bigl(1+\\rho(T)\\varphi(T) k + \\sqrt{(\\varphi(T) k + \\rho(T))^2 + (1-\\rho(T)^2)}\\bigr),$$\n", "where $k$ is the log-forward moneyness $k=\\log\\frac{K}{F_0(T)}$ and $F_0(T)$ is the forward. From this formula, the option prices can be recovered with the classic Black-Scholes formula\n", "\\begin{align*}\n", "C(K,T) &= D_0(T)(F_0(T)\\Phi(d_1) - K\\Phi(d_2)),\\\\\n", "d_1 &= \\frac{\\sigma_{\\text{imp}}(K,T)\\sqrt{T}}2 - \\frac{k}{\\sigma_{\\text{imp}}(K,T)\\sqrt{T}},\\\\\n", "d_2 &= d_1-\\sigma_{\\text{imp}}(K,T)\\sqrt{T},\n", "\\end{align*}\n", "setting $\\sigma_{\\text{imp}}(K,T) = \\sqrt{\\frac{\\text{eSSVI}(K,T)}T}$, where $D_0(T)$ is the discount factor and $\\Phi$ the cumulative standard normal distribution function.\n", "\n", "Setting $\\psi:=\\theta\\varphi$, the eSSVI formula in terms of the parameters $(\\theta,\\rho,\\psi)$ becomes\n", "$$\\text{eSSVI}(K,T) = \\frac{1}{2}\\bigl(\\theta(T)+\\rho(T)\\psi(T) k + \\sqrt{(\\psi(T) k + \\theta(T)\\rho(T))^2 + \\theta(T)^2(1-\\rho(T)^2)}\\bigr).$$"]}, {"cell_type": "markdown", "metadata": {}, "source": ["## Calendar spread arbitrage"]}, {"cell_type": "markdown", "metadata": {}, "source": ["A Calendar spread arbitrage occurs when there is certainty of not losing money and there is a non-null possibility of obtaining a positive payoff holding two Calls with different maturities and same moneyness. In general, the absence of such arbitrage is guaranteed by the requirement for the Call price function to be non-decreasing in time-to-maturity for fixed moneyness."]}, {"cell_type": "markdown", "metadata": {}, "source": ["Given two maturities with SSVI parameters $(\\rho_1,\\theta_1,\\psi_1)$ for the first and $(\\rho_2,\\theta_2,\\psi_2)$ for the second, the no Calendar spread arbitrage conditions have been characterized by Hendriks and Martini in Proposition 3.5 of \\cite{hendriks2019extended}:\n", "\n", "* necessary conditions: $\\theta_2>\\theta_1$; $\\psi_2>\\psi_1\\max\\bigl(\\frac{1+\\rho_1}{1+\\rho_2},\\frac{1-\\rho_1}{1-\\rho_2}\\bigr)\\geq\\psi_1$;\n", "* sufficient conditions: the necessary conditions above and $\\psi_2\\leq\\frac{\\psi_1}{\\theta_1}\\theta_2$ (or $\\bigl(\\rho_1-\\frac{\\psi_2}{\\psi_1}\\rho_2\\bigr)^2\\leq\\bigl(\\frac{\\theta_2}{\\theta_1}-1\\bigr)\\bigl(\\frac{\\psi_2^2\\theta_1}{\\psi_1^2\\theta_2}-1\\bigr)$).\n", "\n", "We will consider the condition $\\psi_2\\leq\\frac{\\psi_1}{\\theta_1}\\theta_2$ rather than $\\bigl(\\rho_1-\\frac{\\psi_2}{\\psi_1}\\rho_2\\bigr)^2\\leq\\bigl(\\frac{\\theta_2}{\\theta_1}-1\\bigr)\\bigl(\\frac{\\psi_2^2\\theta_1}{\\psi_1^2\\theta_2}-1\\bigr)$, since it is more tractable and a natural candidate for a global parametrization. We leave anyways open the possibility of studying a new parametrization using the second condition."]}, {"cell_type": "markdown", "metadata": {}, "source": ["## Butterfly arbitrage"]}, {"cell_type": "markdown", "metadata": {}, "source": ["A Butterfly arbitrage arises when it is possible to make an arbitrage from a portfolio composed of three Call options having same maturity but different strikes. It is well-known that the absence of Butterfly arbitrage is guaranteed if and only if the Call price function coming from the model is convex and bounded between the discounted Call payoff evaluated at the forward value $D_0(T)(F_0(T)-K)^+$ and the discounted forward $D_0(T)F_0(T)$."]}, {"cell_type": "markdown", "metadata": {}, "source": ["In the case of Call prices obtained injecting an implied volatility in the Black-Scholes formula, to avoid Butterfly arbitrage it is sufficient to satisfy the requirement of convexity.\n", "\n", "Given a maturity with SSVI parameters $(\\rho,\\theta,\\psi)$, the necessary and sufficient no Butterfly arbitrage conditions have been described in \\cite{martini2021explicit} and will be explained in \\cref{the-martini-mingone-mm-no-butterfly-arbitrage-necessary-and-sufficient-conditions}. For efficiency reasons, it is also possible to consider a set of sufficient but not necessary no arbitrage conditions, which are easier to compute and implement and will be presented in \\cref{the-gatheral-jacquier-gj-no-butterfly-arbitrage-sufficient-conditions}."]}, {"cell_type": "markdown", "metadata": {}, "source": ["### The Gatheral-Jacquier (GJ) no Butterfly arbitrage sufficient conditions"]}, {"cell_type": "markdown", "metadata": {}, "source": ["These conditions are so named since they consist of the sufficient (but not necessary) no Butterfly arbitrage conditions by Gatheral and Jacquier \\cite{gatheral2014arbitrage} in Theorem 4.2, together with the necessary (but not sufficient) asymptotic conditions related to the Roger Lee Moment formula \\cite{lee2004moment}:\n", "\n", "* necessary conditions: $\\psi\\leq\\frac{4}{1+|\\rho|}$;\n", "* sufficient conditions: the necessary conditions above and $\\psi^2\\leq \\frac{4\\theta}{1+|\\rho|}:=\\mathfrak f_{GJ}(\\theta,|\\rho|)$."]}, {"cell_type": "markdown", "metadata": {}, "source": ["### The Martini-Mingone (MM) no Butterfly arbitrage necessary and sufficient conditions"]}, {"cell_type": "markdown", "metadata": {}, "source": ["The name of these conditions comes from the explicit no Butterfly arbitrage conditions in Proposition 6.3 of Martini and Mingone \\cite{martini2021explicit}. In the article, the notation used is the SVI one, with implied total variance \n", "$$\\text{SVI}(k) = a+b(\\rho(k-m)+\\sqrt{(k-m)^2+\\sigma^2}).$$\n", "\n", "The SVI parameters are mapped to the SSVI parameters through\n", "\\begin{align*}\n", "&a = \\frac{\\theta(1-\\rho^2)}{2}, & & b=\\frac{\\theta\\varphi}2 = \\frac{\\psi}2,\\\\\n", "&m = -\\frac{\\rho}{\\varphi} = -\\frac{\\theta\\rho}{\\psi}, & & \\sigma=\\frac{\\sqrt{1-\\rho^2}}{\\varphi} = \\frac{\\theta\\sqrt{1-\\rho^2}}{\\psi},\n", "\\end{align*}\n", "and viceversa\n", "\\begin{align*}\n", "\\varphi = \\frac{\\sqrt{1-\\rho^2}}{\\sigma}, \\quad \\theta=\\frac{2b\\sigma}{\\sqrt{1-\\rho^2}}\n", "\\end{align*}\n", "so that $\\psi = 2b$.\n", "\n", "The authors show that an SSVI with $b(1+|\\rho|)\\leq2$, corresponding to $\\psi\\leq\\frac{4}{1+|\\rho|}$, automatically satisfies the necessary Fukasawa conditions of monotonicity of the functions\n", "$$k\\to f_{1,2}(k): = \\frac{k}{\\sqrt{\\text{SSVI}(k)}}\\mp\\frac{\\sqrt{\\text{SSVI}(k)}}2,$$\n", "see \\cite{fukasawa2012normalizing}. Then, the only additional required condition is\n", "\\begin{equation}\\label{eq_sigma_MM}\n", "\\sigma\\geq -\\frac{bg_2(l,|\\rho|)}{2(h^2(l,|\\rho|)-b^2g^2(l,|\\rho|))}\n", "\\end{equation}\n", "for every $l>l_2(|\\rho|) = \\tan\\bigl(\\frac{\\arccos(-|\\rho|)}{3}\\bigr)^{-1}$, where\n", "\\begin{align*}\n", "g(l,\\rho) &= \\frac{N'(l,\\rho)}4,\\\\\n", "h(l,\\rho) &= 1-\\Bigl(l-\\frac{\\rho}{\\sqrt{1-\\rho^2}}\\Bigr)\\frac{N'(l,\\rho)}{2N(l,\\rho)},\\\\\n", "g_2(l,\\rho) &= N''(l,\\rho) - \\frac{N'(l,\\rho)^2}{2N(l,\\rho)},\\\\\n", "N(l,\\rho) &= \\sqrt{1-\\rho^2}+\\rho l +\\sqrt{l^2+1},\n", "\\end{align*}\n", "and derivatives are taken with respect to $l$. The denominator in \\cref{eq_sigma_MM} for $\\sigma$ is positive thanks to the Fukasawa conditions, so that using the SSVI parameters, the inequality becomes $(\\theta\\sqrt{1-\\rho^2}g^2(l,|\\rho|)-g_2(l,|\\rho|))\\psi^2\\leq 4\\theta\\sqrt{1-\\rho^2} h^2(l,|\\rho|)$, and since $g_2$ is negative in the considered domain for $l$, the inequality can be written as\n", "$$\\psi^2\\leq \\frac{4\\theta\\sqrt{1-\\rho^2}h^2(l;|\\rho|)}{\\theta\\sqrt{1-\\rho^2}g^2(l;|\\rho|)-g_2(l;|\\rho|)}$$\n", "for all $l>l_2(|\\rho|)$. Eventually, the necessary and sufficient no Butterfly arbitrage conditions for SSVI read\n", "\\begin{align*}\n", "&\\psi\\leq\\frac{4}{1+|\\rho|},\\\\\n", "&\\psi^2 \\leq \\inf_{l>l_2(|\\rho|)}\\frac{4\\theta\\sqrt{1-\\rho^2}h^2(l;|\\rho|)}{\\theta\\sqrt{1-\\rho^2}g^2(l;|\\rho|)-g_2(l;|\\rho|)} := \\mathfrak f_{MM}(\\theta,|\\rho|).\\\\\n", "\\end{align*}"]}, {"cell_type": "markdown", "metadata": {}, "source": ["## Final conditions"]}, {"cell_type": "markdown", "metadata": {}, "source": ["All in all, the Calendar spread and Butterfly constraints for successive SSVI slices $(\\rho_1,\\theta_1,\\psi_1)$ and $(\\rho_2,\\theta_2,\\psi_2)$ can be summed up to:\n", "\\begin{align}\\label{eqArbitrages}\n", "\\begin{split}\n", "& \\theta_2>\\theta_1>0,\\\\\n", "& \\psi_1 \\leq \\min\\biggl(\\frac{4}{1+|\\rho_1|}, \\sqrt{\\mathfrak f(\\theta_1,|\\rho_1|)}\\biggr),\\\\\n", "& 0<\\psi_1\\max\\biggl(\\frac{1+\\rho_1}{1+\\rho_2},\\frac{1-\\rho_1}{1-\\rho_2}\\biggr)< \\psi_2 \\leq \\min\\biggl(\\frac{\\psi_1}{\\theta_1}\\theta_2, \\frac{4}{1+|\\rho_2|}, \\sqrt{\\mathfrak f(\\theta_2,|\\rho_2|)}\\biggr)\n", "\\end{split}\n", "\\end{align}\n", "where the function $\\mathfrak f$ can be either from the MM model ($\\mathfrak f=\\mathfrak f_{MM}$) or from the GJ model ($\\mathfrak f=\\mathfrak f_{GJ}$).\n", "\n", "Since the MM conditions are less strict then the GJ conditions, it could seem natural to implement the former in a calibration routine. However, in contrast with the latter ones, they are not explicit and require to use a minimization algorithm to evaluate $\\mathfrak f_{MM}(\\theta,|\\rho|)$, causing an increase in calibration time."]}, {"cell_type": "markdown", "metadata": {}, "source": ["# A global parametrization"]}, {"cell_type": "markdown", "metadata": {}, "source": ["## The case with two maturities"]}, {"cell_type": "markdown", "metadata": {}, "source": ["Let us consider the model with only two SSVI slices and in particular the conditions on the second maturity parameters. In order to achieve the condition on $\\theta_2$, we could write $\\theta_2 = \\theta_1 + \\tilde a_2$ and choose $\\tilde a_2>0$. The condition on $\\psi_2$ requires that $\\psi_2$ lies in an interval $]A_{\\psi_2},C_{\\psi_2}[$ where\n", "\\begin{align*}\n", "&A_{\\psi_2} := \\psi_1 p_2,\\\\\n", "&C_{\\psi_2} := \\min\\biggl(\\frac{\\psi_1}{\\theta_1}\\theta_2, f_2\\biggr),\\\\\n", "&p_2 := \\max\\biggl(\\frac{1+\\rho_1}{1+\\rho_2},\\frac{1-\\rho_1}{1-\\rho_2}\\biggr),\\\\\n", "&f_2 := \\min\\biggl(\\frac{4}{1+|\\rho_2|}, \\sqrt{\\mathfrak f(\\theta_2,|\\rho_2|)}\\biggr),\n", "\\end{align*}\n", "so that setting $\\psi_2 = c_2(C_{\\psi_2}-A_{\\psi_2})+A_{\\psi_2}$ with $c_2\\in]0,1[$ would guarantee the absence of arbitrage, if indeed $C_{\\psi_2}> A_{\\psi_2}$. However, the requirement $C_{\\psi_2}> A_{\\psi_2}$ is not automatically guaranteed and it depends on the conditions of the first maturity parameters. Indeed, one needs $p_2<\\frac{\\theta_2}{\\theta_1}$ and $\\psi_1 p_2<f_2$. The first requirement is easily attained setting $\\theta_2 = p_2\\theta_1 + a_2$ with $a_2>0$, while the second requirement is guaranteed if and only if in the calibration of $\\psi_1$ we also impose $\\psi_1<\\frac{f_2}{p_2}$. More specifically, $\\psi_1$ can be calibrated as $\\psi_1 = c_1 C_{\\psi_1}$ where $c_1\\in]0,1[$ and\n", "$$C_{\\psi_1} := \\min\\biggl(\\frac{4}{1+|\\rho_1|}, \\sqrt{\\mathfrak f(\\theta_1,|\\rho_1|)}, \\frac{f_2}{p_2}\\biggr).$$"]}, {"cell_type": "markdown", "metadata": {}, "source": ["## The general case"]}, {"cell_type": "markdown", "metadata": {}, "source": ["The Global eSSVI is a model which uses a new global parametrization for a set of consecutive SSVI slices, satisfying the above no arbitrage conditions. Given $N$ maturities, the parametrization involves $3\\times N$ parameters as the eSSVI classical one (since it is a more practical re-parametrization of it)."]}, {"cell_type": "markdown", "metadata": {}, "source": ["The new parameters are\n", "\\begin{equation}\\label{eqProdIntervals}\n", "\\rho_1,\\dots,\\rho_N,\\theta_1,a_2,\\dots,a_N,c_1,\\dots,c_N\\in]-1,1[^N\\times]0,\\infty[^N\\times]0,1[^N\n", "\\end{equation}\n", "where the $\\rho_i$ are the original eSSVI parameters while the $a_i$ and $c_i$ are defined as\n", "\\begin{align*}\n", "&a_i = \\theta_i-\\theta_{i-1}p_i,\\\\\n", "&c_i = \\frac{\\psi_i-A_{\\psi_i}}{C_{\\psi_i}-A_{\\psi_i}},\n", "\\end{align*}\n", "and\n", "\\begin{equation}\\label{eqAuxParam}\n", "\\begin{aligned}\n", "& p_i := \\max\\biggl(\\frac{1+\\rho_{i-1}}{1+\\rho_i},\\frac{1-\\rho_{i-1}}{1-\\rho_i}\\biggr) &\\ \\text{if $i>1$},\\\\\n", "& f_i := \\min\\biggl(\\frac{4}{1+|\\rho_i|}, \\sqrt{\\mathfrak f(\\theta_i,|\\rho_i|)}\\biggr) &\\ \\text{if $i\\geq 1$},\\\\\n", "& A_{\\psi_1} := 0 &\\ \\text{if $i=1$},\\\\\n", "& A_{\\psi_i} := \\psi_{i-1}p_i &\\ \\text{if $i>1$},\\\\\n", "& C_{\\psi_1}:=\\min\\biggl(f_1,\\frac{f_2}{p_2},\\dots,\\frac{f_N}{\\prod_{j=2}^Np_j}\\biggr) &\\ \\text{if $i=1$},\\\\\n", "& C_{\\psi_i}:=\\min\\biggl(\\frac{\\psi_{i-1}}{\\theta_{i-1}}\\theta_i,f_i,\\frac{f_{i+1}}{p_{i+1}},\\dots,\\frac{f_N}{\\prod_{j={i+1}}^Np_j}\\biggr) &\\ \\text{if $i>1$}.\n", "\\end{aligned}\n", "\\end{equation}\n", "\n", "The original SSVI parameters are sequentially obtained through the ordered relations\n", "\\begin{equation}\\label{eqSSVItoGlobal}\n", "\\begin{aligned}\n", "&\\theta_2 = \\theta_1p_2+a_2,\\quad \\dots,\\quad \\theta_N=\\theta_{N-1}p_N+a_N,\\\\\n", "&\\psi_1 = c_1(C_{\\psi_1}-A_{\\psi_1})+A_{\\psi_1},\\quad \\dots,\\quad \\psi_N = c_N(C_{\\psi_N}-A_{\\psi_N})+A_{\\psi_N}.\n", "\\end{aligned}\n", "\\end{equation}"]}, {"cell_type": "markdown", "metadata": {}, "source": ["It can be useful to note that:\n", "\n", "* $p_i \\geq 1$ with $p_i=1$ iff $\\rho_i=\\rho_{i-1}$;\n", "* $0<f_i \\leq 4$."]}, {"cell_type": "markdown", "metadata": {}, "source": ["The following result guarantees that the Global eSSVI parametrization has no arbitrage."]}, {"cell_type": "markdown", "metadata": {}, "source": ["\\begin{proposition}\n", "\n", "For any integer $N>0$ and any parameters\n", "$$\\rho_1,\\dots,\\rho_N,\\theta_1,a_2,\\dots,a_N,c_1,\\dots,c_N\\in]-1,1[^N\\times]0,\\infty[^N\\times]0,1[^N,$$\n", "the set of $N$ SSVI slices\n", "$$\\text{eSSVI}_i(K,T_i) = \\frac{1}{2}\\bigl(\\theta_i+\\rho_i\\psi_i k + \\sqrt{(\\psi_i k + \\theta_i\\rho_i)^2 + \\theta_i^2(1-\\rho_i^2)}\\bigr),$$\n", "with today's forward $F_0(T_i)$ for increasing maturities $T_i$, log-forward moneyness $k=\\log\\frac{K}{F_0(T_i)}$ and parameters $(\\theta_i,\\rho_i,\\psi_i)$ defined through \\cref{eqAuxParam} and \\cref{eqSSVItoGlobal}, is free of Butterfly and Calendar spread arbitrage.\n", "\n", "\\end{proposition}"]}, {"cell_type": "markdown", "metadata": {}, "source": ["\\begin{proof}\n", "We now prove that with such parametrization the arbitrage constraints in \\cref{eqArbitrages} are satisfied. Indeed,\n", "\\begin{itemize}\n", "\\item $\\theta_1>0$ is chosen from the start, and $\\theta_i=\\theta_{i-1}p_i+a_i>\\theta_{i-1}p_i\\geq\\theta_{i-1}$;\n", "\\item $\\psi_1=c_1C_{\\psi_1}>0$ and $\\psi_1\\leq c_1f_1<f_1$ (by assumption on the domain of $c_1$), which is the no Butterfly arbitrage for the first maturity.\n", "\\end{itemize}\n", "\n", "We need to show that if $\\psi_i=c_i(C_{\\psi_i}-A_{\\psi_i})+A_{\\psi_i}$, then\n", "\\begin{equation*}\n", "A_{\\psi_i}<\\psi_i\\leq \\min\\biggl(\\frac{\\psi_{i-1}}{\\theta_{i-1}}\\theta_i,f_i\\biggr).\n", "\\end{equation*}\n", "We have already seen that this holds true for $i=1$, where it holds even that $A_{\\psi_1}<\\psi_1< C_{\\psi_1}$. We now show by induction that if $A_{\\psi_{i-1}}<\\psi_{i-1}<C_{\\psi_{i-1}}$ then $A_{\\psi_i}<C_{\\psi_i}$. This will ensure the no arbitrage condition, since then, by definition, $\\psi_i=c_i(C_{\\psi_i}-A_{\\psi_i})+A_{\\psi_i}$ so that $A_{\\psi_i}<\\psi_i< C_{\\psi_i}$ and also $C_{\\psi_i}=\\min\\Bigl(\\frac{\\psi_{i-1}}{\\theta_{i-1}}\\theta_i,f_i,\\frac{f_{i+1}}{p_{i+1}},\\dots,\\frac{f_N}{\\prod_{j={i+1}}^Np_j}\\Bigr)\\leq\\min\\bigl(\\frac{\\psi_{i-1}}{\\theta_{i-1}}\\theta_i,f_i\\bigr)$.\n", "\n", "For induction, we suppose we have proven $A_{\\psi_{i-1}}<C_{\\psi_{i-1}}$. If $C_{\\psi_i}=\\frac{\\psi_{i-1}}{\\theta_{i-1}}\\theta_i$, the requirement $\\theta_i>\\theta_{i-1}p_i$ implies $A_{\\psi_i}=\\psi_{i-1}p_i<C_{\\psi_i}$. Otherwise, the inequality holds true iff $\\psi_{i-1}<\\frac{1}{p_i}\\min\\bigl(f_i,\\frac{f_{i+1}}{p_{i+1}},\\dots,\\frac{f_N}{\\prod_{j={i+1}}^Np_j}\\bigr)$. By the above consequence of the induction hypothesis,\n", "\\begin{align*}\n", "\\psi_{i-1}&<C_{\\psi_{i-1}} = \\min\\biggl(\\frac{\\psi_{i-2}}{\\theta_{i-2}}\\theta_{i-1},f_{i-1},\\frac{f_{i}}{p_{i}},\\dots,\\frac{f_N}{\\prod_{j={i}}^Np_j}\\biggr)\\\\\n", "&\\leq\\min\\biggl(\\frac{f_i}{p_i},\\frac{f_{i+1}}{p_ip_{i+1}},\\dots,\\frac{f_N}{\\prod_{j={i}}^Np_j}\\biggr) \\\\\n", "&=\\frac{1}{p_i}\\min\\biggl(f_i,\\frac{f_{i+1}}{p_{i+1}},\\dots,\\frac{f_N}{\\prod_{j={i+1}}^Np_j}\\biggr)\n", "\\end{align*}\n", "and this concludes the proof.\n", "\\end{proof}"]}, {"cell_type": "markdown", "metadata": {}, "source": ["# Calibration strategy"]}, {"cell_type": "markdown", "metadata": {}, "source": ["The Global eSSVI parametrization can be easily implemented for calibration purposes. The calibration function can either target the market total implied variance or the market option prices. Indeed, model prices can be easily recovered through the Black-Scholes formula, given implied volatility $\\sqrt{\\frac{\\text{eSSVI}(K,T)}T}$.\n", "\n", "We performed tests on real market data on two different assets: the Israel index TA35 and the exchange rate NIS/USD between the Israeli shekel and the American dollar. We describe the procedure which led to very satisfactory calibration results."]}, {"cell_type": "markdown", "metadata": {}, "source": ["## Routine"]}, {"cell_type": "markdown", "metadata": {}, "source": ["The eSSVI calibration consists of finding the parameters $\\{\\rho_i\\}_{i=1}^N,\\theta_1,\\{a_i\\}_{i=2}^N,\\{c_i\\}_{i=1}^N$ such that the model eSSVI prices best match the basket of available option prices. In our experiments, parameters are chosen to minimize the possibly weighted squared difference between market option prices $\\tilde C(K,T)$ and model option prices $C(K,T)$:\n", "$$\\sum_{K, T}\\bigl(\\tilde C(K,T)-C(K,T)\\bigr)^2\\omega(K,T).$$\n", "Weights $\\omega$ can be arbitrarily chosen by the user. In particular, they can be chosen to match the inverse of squared market Black-Scholes vegas, in order to have a calibration in implied volatilities at the first order, instead of a calibration in prices.\n", "\n", "The calibration is performed using the \\verb|least_squares| function in the \\verb|scipy.optimize| library. The maximum number of function evaluations is set at $1000$ and the argument for convergence \\verb|ftol| is set at its default value $10^{-8}$."]}, {"cell_type": "markdown", "metadata": {}, "source": ["The algorithm works as follows:\n", "\n", "1. input: $\\{\\rho_i\\}_{i=1}^N,\\theta_1,\\{a_i\\}_{i=2}^N,\\{c_i\\}_{i=1}^N$;\n", "2. with input parameters $\\rho_1,\\dots,\\rho_N$ (they are also model parameters) compute the intermediate quantities $p_2,\\dots,p_N$ in \\cref{eqAuxParam};\n", "3. with input parameters $\\theta_1,a_2,\\dots,a_N$ compute from \\cref{eqSSVItoGlobal} and step 2. the model parameters $\\theta_2,\\dots,\\theta_N$;\n", "4. compute from the $\\theta_i$ and the $\\rho_i$ the intermediate quantities $f_1,\\dots,f_N$;\n", "5. compute the intermediate quantity $C_{\\psi_1}$;\n", "6. with input parameter $c_1$ compute the model parameter $\\psi_1$ from $c_1$, $C_{\\psi_1}$ and $A_{\\psi_1}=0$;\n", "7. then, for each $i$ increasing from $2$ to $N$:\n", "    - with input parameter $c_i$ compute the intermediate quantities $A_{\\psi_i}$, $C_{\\psi_i}$,\n", "    - compute the model parameter $\\psi_i$;\n", "8. for each option with strike $K$ and maturity $T_i$, compute the model price $C(K,T_i)$;\n", "9. evaluate $\\sum_{K, T_i}\\bigl(\\tilde C(K,T_i)-C(K,T_i)\\bigr)^2\\omega(K,T_i)$ and repeat all the steps with new parameters $\\{\\rho_i\\}_{i=1}^N,\\theta_1,\\{a_i\\}_{i=2}^N,\\{c_i\\}_{i=1}^N$ in order to minimize this quantity."]}, {"cell_type": "markdown", "metadata": {}, "source": ["Recall that the minimum search can be performed over the product of intervals \\cref{eqProdIntervals}, which is an appealing feature when using standard minimization routines such as the \\verb|least_squares| function.\n", "\n", "In general, trades in the market have different timestamps, so that available option prices are not simultaneous. Then, in point 8., the model price is evaluated using the forward computed at the timestamp of the corresponding market option, so it could be possibly different for different options. This is linked to the fact that model parameters are supposed to be constant in logforward-moneyness. In particular, given a market option with strike $K$ and maturity $T$ traded (or quoted) at timestamp $t$, the corresponding model price is:\n", "\\begin{align*}\n", "C(K,T) &= D_C(T)(F_t(T)\\Phi(d_1) - K\\Phi(d_2)),\\\\\n", "d_1 &= \\frac{\\sigma_{\\text{imp}}(K,T)\\sqrt{T-t}}2 - \\frac{k}{\\sigma_{\\text{imp}}(K,T)\\sqrt{T-t}},\\\\\n", "d_2 &= d_1-\\sigma_{\\text{imp}}(K,T)\\sqrt{T-t},\\\\\n", "\\sigma_{\\text{imp}}(K,T)\\sqrt{T-t} &= \\sqrt{\\frac{\\theta(T)+\\rho(T)\\psi(T) k + \\sqrt{(\\psi(T) k + \\theta(T)\\rho(T))^2 + \\theta(T)^2(1-\\rho(T)^2)}}{2}},\\\\\n", "k &= \\log\\frac{K}{F_t(T)},\n", "\\end{align*}\n", "where $D_C(T)$ is the discount factor at closing time (here we suppose it does not change a lot during the day) and $F_t(T)=F_C(T)\\frac{S_t}{S_C}$ is the current forward."]}, {"cell_type": "markdown", "metadata": {}, "source": ["## Parameters domain and initial conditions"]}, {"cell_type": "markdown", "metadata": {}, "source": ["We set the following initial conditions:\n", "\n", "* the $a$ parameters are obtained guessing initial values for the $\\theta$s from the ATM total implied variances;\n", "* initial $\\rho$s are set to the intermediate value $0$;\n", "* initial $c$s are set to $0.5$."]}, {"cell_type": "markdown", "metadata": {}, "source": ["The $a$ parameters could lie in an infinite range but, for optimization reasons, it is a good practice to bound them. After many tests on TA35 and NIS/USD data, we chose to impose $a$ to be smaller than $0.05$. If the maximum of the initial values for the $a$s is larger than the fixed upper bound, we double the latter bound. The other parameters are already bounded from the definition of the Global eSSVI model, indeed $\\rho\\in]-1,1[$ and $c\\in]0,1[$.\n", "\n", "The calibration weights $\\omega(K,T)$ are taken to be constant."]}, {"cell_type": "markdown", "metadata": {}, "source": ["## Numerical experiments"]}, {"cell_type": "markdown", "metadata": {}, "source": ["We show here the numerical results obtained with the GJ conditions for the Global eSSVI parametrization and compare them with the well-know rich and flexible parametric price surface of Carr and Pelts, which we describe in the following section."]}, {"cell_type": "markdown", "metadata": {}, "source": ["### The Carr-Pelts-Tehranchi model"]}, {"cell_type": "markdown", "metadata": {}, "source": ["Carr and Pelts presented in 2015, at a conference in honour of Steven Shreve at Purdue university, an explicit arbitrage-free parametrization for FX option prices, which at the time seemed to go completely under the academic and practitioner radars. In 2019, in a deep and brilliant paper on a subtle property of the Black-Scholes formula \\cite{tehranchi2020black}, Mike Tehranchi re-discovered independently this family of models, with the more mathematical perspective of semi-groups acting on sets of convex functions (Calls and Puts normalized prices). Therefore, from now on we name this model using the acronym CPT.\n", "\n", "Unlike eSSVI, CPT gives a direct formula for the vanilla *price*, not its implied volatility. The implied volatility is not a natural object in the CPT family (except of course in the case of the Black-Scholes model itself, which indeed belongs to this family); if one needs to get the implied volatility, it is required to resort to numerical algorithm like the excellent *rationale* approach by Jaeckel."]}, {"cell_type": "markdown", "metadata": {}, "source": ["In order to perform calibrations, we use the approach accurately described in section 3 of \\cite{antonov2019new}. Denote $S_t$ the current value of the underlyer (in case of dividends and rates not null, $S_t$ should be replaced by the Forward $F_t$) and pick up a *log-concave density* $f=e^{-h}$ on $\\mathbb R$. Then, under the risk-neutral measure, the law of the underlyer $S$ at fixed maturity will be given by\n", "$$S^{(\\tau)}:= S_t \\frac{f(\\tau+Z)}{f(Z)}$$\n", "where $Z$ is a random variable with law $f$, and $\\tau$ some real positive parameter. It holds\n", "$$E[(S^{(\\tau)}-K)^+] = S_t \\int_R f(\\tau+z) dz -K \\int_R f(z) dz$$ \n", "where $R:= \\Bigl\\{z\\;\\big| \\frac{f(\\tau+z)}{f(z)}> \\frac{K}{S_t} \\Bigr\\}$. Observe now that $z \\to \\frac{f(\\tau+z)}{f(z)}$ is non-decreasing, indeed $\\frac{d}{dz}\\bigl(\\log{\\frac{f(\\tau+z)}{f(z)}}\\bigr)=-h'(\\tau+z)+h'(z)$ where $h=-\\log{f}$ is convex (so its second derivative is positive). It follows that\n", "$$d_f(\\tau,k):=\\sup\\Bigl\\{ z \\; \\big| \\log{\\frac{f(\\tau+z)}{f(z)}}=k\\Bigr\\} = \\sup\\bigl\\{ z \\; \\big| h(\\tau+z)-h(z)=-k\\bigr\\}$$\n", "is well defined and that $R=\\{z \\leq d_f(\\tau,k)\\}$, where $k=\\log\\bigl(\\frac{K}{S_t}\\bigr)$. Eventually\n", "$$E[(S^{(\\tau)}-K)^+] = S_t\\Omega(d_f(\\tau,k)+\\tau) -K \\Omega(d_f(\\tau,k))$$\n", "where $\\Omega$ is the cumulative density function of $f$.\n", "\n", "All the above *massively generalizes* the Black-Scholes formula, which corresponds to the particular case $f(x)=\\frac{1}{\\sqrt{2 \\pi}}\\exp\\bigl(\\frac{-x^2}{2}\\bigr)$.\n", "\n", "The second ingredient to CPT is based on the remarks that:\n", "\n", "1. if $\\tau<z$, then for every $K>0$, $E[(S^{(\\tau)}-K)^+]<E[(S^{(z)}-K)^+]$.\n", "2. $S_t \\Omega(d_f(\\tau,k)+\\tau) -K \\Omega(d_f(\\tau,k))=(S_t-K)^+$ iff $\\tau=0$.\n", "\n", "It follows that if one chooses any non-decreasing continuous function  $T \\to \\tau(T)$ such that $\\tau(0)=0$, then the *price surface*:\n", "$$(K,T) \\to S_t \\Omega(d_f(\\tau(T),k)+\\tau(T)) - K\\Omega(d_f(\\tau(T),k))$$\n", "is free of arbitrage."]}, {"cell_type": "markdown", "metadata": {}, "source": ["In Antonov et al. specification, the function $\\tau$ is a piecewise-linear function and $h$ a piecewise-quadratic differentiable convex function. It is calibrated using a grid of $2N_{CPT}$ node points. Then, the algorithm requires to make a choice on the number of nodes used to calibrate the model density. There is always a trade-off between taking $N_{CPT}$ large, which could allow for an increased fitting ability at the price of more instability in the results if there are too few options in the calibration basket, and choosing a smaller $N_{CPT}$ with the opposite benefits or issues. A rational start is to compare eSSVI and CPT number of parameters; eSSVI has $3N$ parameters, while CPT has $N+2N_{CPT}$ parameters, so equating them gives $N_{CPT}=N$. In practice, on both the TA35 market and the NISUSD one, the choice of $N_{CPT}=6$ gives very good fit results and, since we generally have no more than $6$ maturities, it is even too accurate when comparing with the number of eSSVI parameters."]}, {"cell_type": "markdown", "metadata": {}, "source": ["### Price and volatility plots"]}, {"cell_type": "markdown", "metadata": {}, "source": ["The calibration algorithm has as a target the market prices. First, we show the Call and Put prices on the date $2021/10/26$ for both the TA35 index (spot of $1871.67$) and the NIS/USD Forex (spot of $319.98$). The calibration basket is composed of both trade and quote prices in the last $10$ minutes of trading, filtered to remove noisy data and aggregated to a synthetic market price per option. The GJ Global eSSVI and the CPT models are calibrated and the corresponding model prices are shown in \\Cref{figurePricesTA35,figurePricesNISUSD} with the following notation:\n", "\n", "* the marker $\\times$ indicates a quote;\n", "* the marker $\\cdot$ indicates a trade;\n", "* the vertical line indicates the bid-ask prices;\n", "* a black marker indicates a model price outside the bid-ask."]}, {"cell_type": "code", "execution_count": 1, "metadata": {}, "outputs": [], "source": ["from IPython.display import Image\n", "from os.path import join\n", "from root import ROOT\n", "import sys"]}, {"cell_type": "code", "execution_count": 2, "metadata": {}, "outputs": [], "source": ["sys.path.append(ROOT)"]}, {"cell_type": "code", "execution_count": 3, "metadata": {}, "outputs": [{"data": {"image/png": "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\n", "text/plain": ["<IPython.core.display.Image object>"]}, "execution_count": 3, "metadata": {}, "output_type": "execute_result"}], "source": ["Image(filename= join(ROOT,\"imgs\",\"pricesTA35.png\"))#, width=500, height=400)"]}, {"cell_type": "code", "execution_count": 4, "metadata": {}, "outputs": [{"data": {"image/png": "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\n", "text/plain": ["<IPython.core.display.Image object>"]}, "execution_count": 4, "metadata": {}, "output_type": "execute_result"}], "source": ["Image(filename= join(ROOT,\"imgs\",\"pricesNISUSD.png\"))"]}, {"cell_type": "markdown", "metadata": {}, "source": ["The corresponding absolute errors in basis point to the Forward are shown in \\Cref{figErrorTA35,figErrorNISUSD}."]}, {"cell_type": "code", "execution_count": 5, "metadata": {}, "outputs": [{"data": {"image/png": "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\n", "text/plain": ["<IPython.core.display.Image object>"]}, "execution_count": 5, "metadata": {}, "output_type": "execute_result"}], "source": ["Image(filename= join(ROOT,\"imgs\",\"errorsTA35.png\"))"]}, {"cell_type": "code", "execution_count": 6, "metadata": {}, "outputs": [{"data": {"image/png": "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\n", "text/plain": ["<IPython.core.display.Image object>"]}, "execution_count": 6, "metadata": {}, "output_type": "execute_result"}], "source": ["Image(filename= join(ROOT,\"imgs\",\"errorsNISUSD.png\"))"]}, {"cell_type": "markdown", "metadata": {}, "source": ["For the above plots, we also report the corresponding implied volatilities in \\Cref{figIVTA35,figIVNISUSD}."]}, {"cell_type": "code", "execution_count": 7, "metadata": {}, "outputs": [{"data": {"image/png": "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\n", "text/plain": ["<IPython.core.display.Image object>"]}, "execution_count": 7, "metadata": {}, "output_type": "execute_result"}], "source": ["Image(filename= join(ROOT,\"imgs\",\"impliedVolTA35.png\"))\n", "#Comparison of calibration smiles for TA35 in the eSSVI and the CPT models."]}, {"cell_type": "code", "execution_count": 8, "metadata": {}, "outputs": [{"data": {"image/png": "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\n", "text/plain": ["<IPython.core.display.Image object>"]}, "execution_count": 8, "metadata": {}, "output_type": "execute_result"}], "source": ["Image(filename= join(ROOT,\"imgs\",\"impliedVolNISUSD.png\"))"]}, {"cell_type": "markdown", "metadata": {}, "source": ["Results are very satisfactory and we can see that the two calibration results are comparable if not even better for the GJ Global eSSVI. The calibration of the shortest maturity is typically more difficult in terms of error reduction, which explains the high number of black dots in the Call and Put prices graphs. However, the ATM prices are always well calibrated.\n", "\n", "In general, the GJ Global eSSVI calibration is preferable to the CPT for four reasons:\n", "\n", "* from a theoretical point of view, it is easier to understand the role of its parameters and how to tune them in order to change the smile shape;\n", "* it directly models a volatility surface, so that the calibrated implied smiles have more natural and desirable shapes. Also, working with implied volatilities allows to compare between underlyers and dates, while directly comparing prices is less obvious;\n", "* it is much easier and straightforward to be coded;\n", "* calibration times are $10$ times smaller than CPT calibration times."]}, {"cell_type": "markdown", "metadata": {}, "source": ["## No arbitrage check"]}, {"cell_type": "markdown", "metadata": {}, "source": ["As a sanity check of the code implementation, we implemented an arbitrage identifier routine as described in Section 3 of \\cite{cohen2020detecting}. It is worth noticing that such routine is not necessary since models have been shown to be arbitrage-free. However, numerical approximations could arise in computed prices, even though calibration parameters live in the no arbitrage domain.\n", "\n", "We take all model prices resulting from the calibration routine and verify (with linear constraints) whether there is any kind of arbitrage. In particular, we check the positivity of prices and look for what Reisinger et al. \\cite{cohen2020detecting} call Vertical Spread, Vertical Butterfly, Calendar Spread, Calendar Vertical Spread, and Calendar Butterfly arbitrage.\n", "\n", "Results confirm the lack of arbitrage in prices resulting from both the Global eSSVI and the CPT models. Some little arbitrage caused by numerical approximations could arise with the former model for values of $\\rho$ near $\\pm1$. A way to avoid this is to bound $\\rho$ in a smaller interval, such as $]-0.95,0.95[$. Calibration results in terms of overall calibration error do not suffer from this choice."]}, {"cell_type": "markdown", "metadata": {}, "source": ["# Interpolation and extrapolation"]}, {"cell_type": "markdown", "metadata": {}, "source": ["This section describes how to interpolate and extrapolate eSSVI parameters on maturities which differ from the ones used in the calibration, in order to guarantee the absence of arbitrage. These methodologies are taken from \\cite{corbetta2019robust}."]}, {"cell_type": "markdown", "metadata": {}, "source": ["## Interpolation"]}, {"cell_type": "markdown", "metadata": {}, "source": ["Suppose we have calibrated the model on two maturities $T_1<T_2$ with eSSVI parameters $(\\rho_1,\\theta_1,\\psi_1)$ for the first one and $(\\rho_2,\\theta_2,\\psi_2)$ for the second. How could we interpolate arbitrage-free parameters for a maturity $t\\in[T_1,T_2]$? Similarly to what is done in section 5.1.2 of \\cite{corbetta2019robust}, we define the new parameters $(\\rho_t,\\theta_t,\\psi_t)$ through the scheme:\n", "\n", "* $\\theta_{t} = (1-\\lambda)\\theta_1 + \\lambda\\theta_2$\n", "* $\\psi_{t} = (1-\\lambda)\\psi_1 + \\lambda\\psi_2$\n", "* $\\psi_{t}\\rho_t = (1-\\lambda)\\psi_1\\rho_1 + \\lambda\\psi_2\\rho_2$\n", "\n", "where $\\lambda = \\frac{t-T_1}{T_2-T_1}$. We now show that in such way arbitrage conditions are satisfied."]}, {"cell_type": "markdown", "metadata": {}, "source": ["We look at the Calendar Spread conditions and take $T_1\\leq t<u\\leq T_2$ with $\\lambda = \\frac{t-T_1}{T_2-T_1}$ and $\\mu = \\frac{u-T_1}{T_2-T_1}$. First, it is immediate that $\\theta_u>\\theta_t$. Second, the sufficient condition $\\psi_u\\theta_t-\\psi_t\\theta_u\\leq0$ can be rewritten as $(\\mu-\\lambda)(\\psi_2\\theta_1-\\psi_1\\theta_2)\\leq0$, which is verified since the two calibrated slices are arbitrage-free. Last, the second necessary condition is equivalent to $\\psi_u(1\\pm\\rho_u)-\\psi_t(1\\pm\\rho_t)>0$. Substituting and simplifying as above, we find $(\\mu-\\lambda)(\\psi_2(1\\pm\\rho_2)-\\psi_1(1\\pm\\rho_1))>0$, which again holds true."]}, {"cell_type": "markdown", "metadata": {}, "source": ["The Butterfly arbitrage conditions at time $t$ are proven in \\cite{corbetta2019robust}."]}, {"cell_type": "markdown", "metadata": {}, "source": ["## Extrapolation"]}, {"cell_type": "markdown", "metadata": {}, "source": ["The extrapolation procedure is also taken from \\cite{corbetta2019robust}, sections 5.2 and 5.3. In the following, for completeness we give full proofs of the consistency of this choice."]}, {"cell_type": "markdown", "metadata": {}, "source": ["### Before the 1st maturity"]}, {"cell_type": "markdown", "metadata": {}, "source": ["For $t$ smaller than the first calibrated maturity $T_1$, we set\n", "\n", "* $\\theta_t = \\lambda\\theta_1$\n", "* $\\psi_t = \\lambda\\psi_1$\n", "* $\\rho_t = \\rho_1$\n", "\n", "where $\\lambda=\\frac{t}{T_1}<1$."]}, {"cell_type": "markdown", "metadata": {}, "source": ["It is easy to verify that the fact that the parameters $\\theta$ and $\\psi$ are increasing while $\\rho$ is constant, combined with the arbitrage-free calibration of these parameters on the first maturity, guarantees the absence of arbitrage for the extrapolated triple $(\\theta_t,\\rho_t,\\psi_t)$. Indeed, the absence of arbitrage is easily checked observing that the implied volatility on maturities $t$ and $T_1$ is the same for fixed $k$, so that total variances are increasing with respect to maturity and cannot have Butterfly arbitrage, given that the smile on $T_1$ is Butterfly arbitrage-free.\n", "\n", "To show that the implied volatilities coincide, we look at the eSSVI formula on maturity $T_1$\n", "$$\\text{eSSVI}(K,T_1) = \\frac{1}{2}\\bigl(\\theta_1+\\rho_1\\psi_1 k + \\sqrt{(\\psi_1 k + \\theta_1\\rho_1)^2 + \\theta_1^2(1-\\rho_1^2)}\\bigr)$$\n", "and on maturity $t$\n", "$$\\text{eSSVI}(\\tilde K,t) = \\frac{1}{2}\\bigl(\\lambda\\theta_1+\\rho_1\\lambda\\psi_1\\tilde k + \\sqrt{(\\lambda\\psi_1\\tilde k + \\lambda\\theta_1\\rho_1)^2 + (\\lambda\\theta_1)^2(1-\\rho_1^2)}\\bigr).$$\n", "It is easy to see that if $k=\\tilde k$, corresponding to $\\tilde K = K\\frac{F_0(t)}{F_0(T_1)}$, then $\\text{eSSVI}(\\tilde K,t) = \\lambda \\text{eSSVI}(K,T_1) = \\frac{t}{T_1}\\text{eSSVI}(K,T_1)$ and the conclusion immediately follows."]}, {"cell_type": "markdown", "metadata": {}, "source": ["### After the last maturity"]}, {"cell_type": "markdown", "metadata": {}, "source": ["Extrapolation on the right of the last calibrated maturity $T_N$ is performed setting\n", "\n", "* $\\theta_t = \\theta_N + \\frac{\\theta_N-\\theta_{N-1}}{T_N-T_{N-1}}(t-T_N)$\n", "* $\\psi_t = \\psi_N$\n", "* $\\rho_t = \\rho_N$\n", "\n", "where $t>T_N$. The first bullet point is such that $\\theta_t$ preserves the last slope available, but it can be replaced with any positive angular coefficient."]}, {"cell_type": "markdown", "metadata": {}, "source": ["Since $\\psi$ and $\\rho$ are constant, $\\theta$ is increasing and the parameters satisfy no arbitrage conditions at maturity $T_N$, it is straightforward to show that the extrapolated parameters have no arbitrage."]}, {"cell_type": "markdown", "metadata": {}, "source": ["# Acknowledgments"]}, {"cell_type": "markdown", "metadata": {}, "source": ["The findings in this paper and their implementation would not have been possible without the key support of Zeliade team and especially Claude Martini, who supported the project and laid the foundations for the results, Pierre Cohort, who implemented the Python code, and Ismail Laachir, who took care of the whole data manipulation.\n", "\n", "I thank Stefano De Marco for the detailed and patient reading of the article, and for the improvements suggested.\n", "\n", "I also thank TASE for providing the data displayed in the present article and in particular Or Amir and his team for technical suggestions on the parameters setup."]}, {"cell_type": "code", "execution_count": null, "metadata": {}, "outputs": [], "source": []}], "metadata": {"kernelspec": {"display_name": "Python 3", "language": "python", "name": "python3"}, "language_info": {"codemirror_mode": {"name": "ipython", "version": 3}, "file_extension": ".py", "mimetype": "text/x-python", "name": "python", "nbconvert_exporter": "python", "pygments_lexer": "ipython3", "version": "3.8.8"}, "zanadu": {"authors": ["Zeliade Systems"], "bibliography_data": {}}}, "nbformat": 4, "nbformat_minor": 5}
